Nilpotent skew-symmetric tridiagonal Bohemian matrices: a proof of Corless's conjecture

Corless studied the skew-symmetric tridiagonal matrices $T_m(u)$ with superdiagonal $u \in \{1, i\}^{m-1}$. He showed that $T_m(u)$ can be nilpotent only if $m = 2^K - 1$ and that the $2^{K-1}$ vectors $u$ obtained from the empty vector by repeated application of $u \mapsto (u, 1, i, \rev u)$ and $u \mapsto (u, i, 1, \rev u)$ give nilpotent matrices, and he conjectured that there are no others. We prove this conjecture. Reducing the characteristic polynomial modulo $4$ gives a necessary condition for nilpotency that is linear over $\F$. For $m > 1$ it forces $u = (v, 1, i, \rev v)$ or $u = (v, i, 1, \rev v)$, and an identity implicit in Corless's proof then reduces the problem to $v$. Since $T_m(u)$ is diagonally similar to a finite section of the Feinberg--Zee hopping matrix, the theorem also determines the nilpotent tridiagonal sign matrices. We further show that the $(1,1)$ entry of the resolvent of a nilpotent $T_m(u)$ is $\lambda^{-1} \pm \lambda^{-3} \pm \lambda^{-7} \pm \dots \pm \lambda^{-(2^K - 1)}$, with signs that determine $u$. The proof of the main theorem has been formalised in Lean~4.

==> make_figure.py <==
# Figure 1 of the paper (vector PDF, no title): the 16 nilpotent vectors u in {1, i}^30 at m = 31.
# Usage: python3 make_figure.py   (writes figures/family_31.pdf; needs matplotlib)
import os, sys
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'computations'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Patch
from brute import family

COL_ONE, COL_I, INK, INK2 = '#2a78d6', '#eb6834', '#0b0b0b', '#52514e'
rows = sorted(family(5))
assert len(rows) == 16 and all(len(r) == 30 for r in rows)
GAP = 0.45
def x0(c): return c + (c // 2) * GAP
W = x0(29) + 1
fig, ax = plt.subplots(figsize=(6.5, 3.6))
g = 0.06
for r, s in enumerate(rows):
    for c, v in enumerate(s):
        ax.add_patch(Rectangle((x0(c) + g, r + g), 1 - 2 * g, 1 - 2 * g,
                               facecolor=COL_ONE if v == 1 else COL_I, edgecolor='none'))
levels = [([14], 1.3, 1.2), ([6, 22], 0.9, 0.9), ([2, 10, 18, 26], 0.6, 0.7),
          ([0, 4, 8, 12, 16, 20, 24, 28], 0.35, 0.6)]
for cells, h, lw in levels:
    for c in cells:
        x = x0(c) + 1
        ax.plot([x, x], [-0.25 - h, -0.25], color=INK if h > 1 else INK2, lw=lw)
ax.plot([x0(14) + 1] * 2, [-0.25, 16.1], color=INK, lw=0.8)
ax.set_xlim(-0.3, W + 0.3); ax.set_ylim(16.3, -1.8)
ax.set_aspect('equal'); ax.axis('off')
ax.legend(handles=[Patch(color=COL_ONE, label='$u_k = 1$'), Patch(color=COL_I, label='$u_k = i$')],
          loc='upper center', bbox_to_anchor=(0.5, 0.0), ncol=2, frameon=False, fontsize=10,
          handlelength=1.2)
fig.tight_layout(pad=0.1)
fig.savefig(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'figures', 'family_31.pdf'))
print('wrote figures/family_31.pdf')


==> make_snippets.py <==
# Extracts the Lean definitions and theorem statements quoted in the paper, verbatim, from the
# Lean sources of this repository (../lean) into snippets/*.lean.
# Usage: python3 make_snippets.py
import pathlib

here = pathlib.Path(__file__).resolve().parent
lean = here.parent / 'lean' / 'CorlessNilpotent'

def block(path, start, stop):
    """Lines from the first line starting with `start` up to the line containing `stop`."""
    lines = (lean / path).read_text().split('\n')
    i = next(k for k, l in enumerate(lines) if l.startswith(start))
    j = next(k for k in range(i, len(lines)) if stop in lines[k])
    out = lines[i:j + 1]
    out[-1] = out[-1].replace(' := by', '').rstrip()      # statement only, not the proof
    return '\n'.join(out) + '\n'

snippets = {
    'T.lean': block('Matrix.lean', 'def T ', 'else 0'),
    'CorlessVec.lean': block('Vectors.lean', 'inductive CorlessVec', 'u ++ [Complex.I, 1] ++ u.reverse'),
    'corless_conjecture.lean': block('Vectors.lean', 'theorem corless_conjecture', ':= by'),
    'card_nilpotent.lean': block('Vectors.lean', 'theorem card_nilpotent', ':= by'),
}
for name, text in snippets.items():
    (here / 'snippets' / name).write_text(text)
    print(f'--- {name}\n{text}', end='')

